The cross-correlation of galaxies in absorption with the Lyman $\alpha$ forest

We present the first clustering measurement of Strong Blended Lyman $\alpha$ (SBLA) absorption systems by measuring their cross-correlation with the Lyman $\alpha$ forest. SBLAs are a new population of absorbers detected within the Lyman $\alpha$ forest. We find a bias of $2.329\pm0.057$, consistent with that of Damped Lyman $\alpha$ absorbers (DLAs). For DLAs, we recover a bias of $2.331\pm0.057$ larger than previously reported (P\'erez-R\`afols et al. 2018b). We also find a redshift space distortion parameter $\beta=0.417\pm0.010$, also consistent with the recovered value for DLAs ($\beta=0.416\pm0.010$). This is consistent with SBLA and DLA systems tracing different portions of the circumgalactic medium of a broadly common population of galaxies. Given these common clustering properties, we combined them to perform a cross-correlation of galaxies in absorption with the Ly$\alpha$ forest. We find that the BAO scale uncertainty of this new measurement is $1.75\times$ that of Ly$\alpha$ auto-correlation and $1.6\times$ that of the quasar cross-correlation with the Ly$\alpha$ forest. We note that the current preferred metal contamination model for fitting the correlation functions with respect to the Ly$\alpha$ forest is not realistic enough for SBLA systems, likely due to their status as high redshift precision sites of high metal enrichment. Mock spectra including SBLA systems and their associated metal absorption are required to understand this sample fully. We conclude that SBLAs have the potential to complement the standard Ly$\alpha$ cosmological analyses in future surveys.

==> run_diff.sh <==
#!/bin/bash

OLD="/Users/iprafols/Desktop/SBLAs_submited_v1/src/"
NEW="/Users/iprafols/Desktop/SBLAs_v2/src/"
DIFF="/Users/iprafols/Desktop/SBLAs_diff/src/"

for FILE in abstract.tex acknowledgements.tex additional_xcf.tex authors.tex conclusions.tex cross_correlation.tex data_availability.tex data_sample.tex discussion.tex introduction.tex lyb_correlations.tex results.tex ../main.tex
do
    latexdiff $OLD$FILE $NEW$FILE > $DIFF$FILE
done

pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex
    

